QCD analysis of $xF_3$ structure functions in deep-inelastic scattering: Mellin transform by Gegenbauer polynomial up to N$^3$LO approximation

This paper provides a thorough examination of the $xF_3$ structure functions in deep-inelastic scattering through a comprehensive QCD analysis. Our approach harnesses sophisticated mathematical techniques, namely the Mellin transform combined with Gegenbauer polynomials. We have employed the Jacobi polynomials approach for analysis, conducting investigations at three levels of precision: Next-to-Leading Order (NLO), Next-to-Next-to-Leading Order (N$^2$LO), and Next-Next-Next-to-Leading Order (N$^3$LO). We have performed a comparison of our sets of valence-quark parton distribution functions with those of recent research groups, specifically CT18 and MSHT20 at NLO and N$^2$LO, and MSTH23 at N$^3$LO, which are concurrent with our current analysis. The combination of Mellin transforms with Gegenbauer polynomials proves to be a powerful tool for investigating the $xF_3$ structure functions in deep-inelastic scattering and the results obtained from our analysis demonstrate a favorable alignment with experimental data.

==> AMGA24xF3/ExamplexF3.f <==
*
      IMPLICIT REAL*8 (A-H,O-Z)
      DATA XMIN,XMAX/ 1.0E-4,0.910D0/
 
      
      Q2 = 5.0D0
      NX = 30
      XLSTEP=(DLOG10(XMAX)-DLOG10(XMIN))/DFLOAT(NX)
      write(6,2000)
2000  format(4x,'x',5x,'Q2',6x,'xu_v',6x,'xd_v',4x,'xF3')
      
      DO  100 I=1,NX+1
        DLOGX=DFLOAT(I-1)*XLSTEP+DLOG10(XMIN)
        X = 10.D0**(DLOGX)
       iset = 1  ! NLO 
      CALL unpolinfo (ISET, X, Q2, Uv, Dv, xF3)
     
      write(6,1000) x,Q2,Uv,Dv,xF3
1000  format(1x,ES8.2,1x,f4.2,1x,3(1x,ES14.5))
 100  CONTINUE
      write(6,3000)
3000  format(3x,'This program for NLO iset=1')	 
      
      END
      INCLUDE 'pdfAMGA_2024.f'
*
* =================================================================================
*


==> AMGA24xF3/pdfAMGA_2024.f <==
********************************************************************
*                                                                   
*        UNPOLARIZED PARTON DISTRIBUTION and XF3 FUNCTION                   
*                        in  NLO , NNLO and NNNLO                          
*                                                                   
*  F.Arbabifar;N.Morshedian;L.Ghasemzadeh;S. Atashbar Tehrani                                                
*                                                                   
*                                                                   
*            INPUT:   iset = number of the set :             
*                                                                   
*iset = 1 NLO                   		  
*iset = 2 NNLO                 		  
*iset = 3 NNNLO  				          
			     		  
*																  
*            x  = Bjorken-x       (between  1.0E-5 and 0.999E+0)     
*            q2 = scale in GeV**2 (between  0.1E+1 and 1.0E+5)      
*                                                                   
*   OUTPUT:  Uv   = x* u_v                                          
*            Dv   = x* d_v 				                            			        
*            xF3 = x*F3				                          						  
*            											  
*********************************************************************
*
*
      SUBROUTINE  unpolinfo (ISET, X, Q2, Uv, Dv, xF3)
*     ---------------------------------------------------------------
*
      IMPLICIT REAL*8 (A-H,O-Z)
*     
      PARAMETER (NPDF=3, NQ=100, NX=300 )
*
      
*
      COMMON / INTINI / IINI
*
      DIMENSION QS(NQ),XB(NX),XPDF(NX,NQ,NPDF)
      DIMENSION AXB(NX,NQ,NPDF),BXB(NX,NQ,NPDF),CXB(NX,NQ,NPDF)
      
*
      DIMENSION PDF1(NPDF),PDF2(NPDF)
      DIMENSION PDF(NPDF)
*
      SAVE QS, XB, XPDF
      SAVE AXB, BXB, CXB
*
*     BJORKEN-X AND Q**2 VALUES OF THE GRID WHICH WILL BE READ IN 
*     TOGETHER WITH THE OTHER DATA :
*
c
*
*     CHECK OF X AND Q2 VALUES : 
*
	
      IF ( X.LT.1.0D-05 .OR. X.GT.0.999D+00 ) THEN
         WRITE(6,2000) 
 2000    FORMAT (2X,'PARTON INTERPOLATION: X OUT OF RANGE -- STOP')
         STOP
      ENDIF
      IF ( Q2.LT.1.0D+00 .OR. Q2.GT.1.0D+05 ) THEN
         WRITE(6,2001) 
 2001    FORMAT (2X,'PARTON INTERPOLATION: Q2 OUT OF RANGE -- STOP')
         STOP
      ENDIF
*
      IF (IINI .NE. 0) GOTO 10
*
*     READING OF THE DATA SET :
*     
      LIN = 10
*
      IF (ISET .EQ. 1) THEN
*
*     open input unit for NLO data set N (Scenario 1)
*
       
	 OPEN(UNIT=LIN,FILE='./Grids/NLO.grid',
     1              STATUS='UNKNOWN')
	 ELSEIF (ISET .EQ. 2) THEN
	 OPEN(UNIT=LIN,FILE='./Grids/NNLO.grid',
     1              STATUS='UNKNOWN')
         ELSEIF (ISET .EQ. 3) THEN
         OPEN(UNIT=LIN,FILE='./Grids/NLO.grid',
     1              STATUS='UNKNOWN')   
        ELSE
*
         WRITE(6,2003)
 2003    FORMAT (2X,'PARTON INTERPOLATION: ISET OUT OF RANGE -- '
     1        //'STOP')
         STOP


*
      ENDIF
*
      
      DO IQ = 1,NQ
         DO IX = 1,NX
            READ(LIN,*) QS(IQ),XB(IX),
     1           (XPDF(IX,IQ,IPDF),IPDF=1,NPDF)

         ENDDO
      ENDDO
*     
      CLOSE(LIN)
*
*     CALCULATE SPLINE COEFFIFIENTS FOR THE INTERPOLATION IN X :
*
      DO IPDF = 1,NPDF
         DO IQ = 1,NQ
            CALL SPLINE(NX,XB,XPDF,AXB,BXB,CXB,IPDF,IQ)
            
         ENDDO
      ENDDO
*
      IINI = 1
*
 10   CONTINUE
*
*     INTERPOLATION :
*     X: CUBIC SPLINE INTERPOLATION, LOG(Q2): LINEAR INTERPOLATION
*
      IQ = ISEARCH(NQ,QS,Q2)
      IF (IQ .EQ. NQ) IQ = NQ-1
      IX = ISEARCH(NX,XB,X)
*
      DX = X - XB(IX)
*
      DO IPDF = 1,NPDF
         PDF1(IPDF) = XPDF(IX,IQ,IPDF)
     1        + DX*(AXB(IX,IQ,IPDF) + DX*(BXB(IX,IQ,IPDF) 
     2        + DX*CXB(IX,IQ,IPDF)))
         PDF2(IPDF) = XPDF(IX,IQ+1,IPDF)
     1        + DX*(AXB(IX,IQ+1,IPDF) + DX*(BXB(IX,IQ+1,IPDF) 
     2        + DX*CXB(IX,IQ+1,IPDF)))
        
      ENDDO
*
      TQ = (DLOG(Q2)-DLOG(QS(IQ))) / (DLOG(QS(IQ+1))-DLOG(QS(IQ)))
*
      DO IPDF = 1,NPDF
         PDF(IPDF)  = (1.0D0-TQ)*PDF1(IPDF) + TQ*PDF2(IPDF)
         
      ENDDO
*
      Uv   = PDF(1)
      Dv   = PDF(2)  
      xF3 = PDF(3)
      
     
     
*
      RETURN
      END
*
* ---------------------------------------------------------------------
      SUBROUTINE SPLINE(N,X,Y,B,C,D,I,J)
* ---------------------------------------------------------------------
* CALCULATE THE COEFFICIENTS B,C,D IN A CUBIC SPLINE INTERPOLATION.
* INTERPOLATION SUBROUTINES ARE TAKEN FROM
* G.E. FORSYTHE, M.A. MALCOLM AND C.B. MOLER,
* COMPUTER METHODS FOR MATHEMATICAL COMPUTATIONS (PRENTICE-HALL, 1977).
*
* SUBROUTINE TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=3, NQ=100, NX=300 )
*
      DIMENSION X(NX), Y(NX,NQ,NPDF),
     1          B(NX,NQ,NPDF), C(NX,NQ,NPDF), D(NX,NQ,NPDF)
*
      NM1=N-1
      IF(N.LT.2) RETURN
      IF(N.LT.3) GO TO 250
      D(1,J,I)=X(2)-X(1)
      C(2,J,I)=(Y(2,J,I)-Y(1,J,I))/D(1,J,I)
      DO 210 K=2,NM1
         D(K,J,I)=X(K+1)-X(K)
         B(K,J,I)=2.0D0*(D(K-1,J,I)+D(K,J,I))
         C(K+1,J,I)=(Y(K+1,J,I)-Y(K,J,I))/D(K,J,I)
         C(K,J,I)=C(K+1,J,I)-C(K,J,I)
  210 CONTINUE
      B(1,J,I)=-D(1,J,I)
      B(N,J,I)=-D(N-1,J,I)
      C(1,J,I)=0.0D0
      C(N,J,I)=0.0D0
      IF(N.EQ.3) GO TO 215
      C(1,J,I)=C(3,J,I)/(X(4)-X(2))-C(2,J,I)/(X(3)-X(1))
      C(N,J,I)=C(N-1,J,I)/(X(N)-X(N-2))-C(N-2,J,I)/(X(N-1)-X(N-3))
      C(1,J,I)=C(1,J,I)*D(1,J,I)**2.0D0/(X(4)-X(1))
      C(N,J,I)=-C(N,J,I)*D(N-1,J,I)**2.0D0/(X(N)-X(N-3))
 215  CONTINUE
      DO 220 K=2,N
         T=D(K-1,J,I)/B(K-1,J,I)
         B(K,J,I)=B(K,J,I)-T*D(K-1,J,I)
         C(K,J,I)=C(K,J,I)-T*C(K-1,J,I)
 220  CONTINUE
      C(N,J,I)=C(N,J,I)/B(N,J,I)
      DO 230 IB=1,NM1
         K=N-IB
         C(K,J,I)=(C(K,J,I)-D(K,J,I)*C(K+1,J,I))/B(K,J,I)
 230  CONTINUE
      B(N,J,I)=(Y(N,J,I)-Y(NM1,J,I))/D(NM1,J,I)
     1     +D(NM1,J,I)*(C(NM1,J,I)+2.0D0*C(N,J,I))
      DO 240 K=1,NM1
         B(K,J,I)=(Y(K+1,J,I)-Y(K,J,I))/D(K,J,I)
     1        -D(K,J,I)*(C(K+1,J,I)+2.0D0*C(K,J,I))
         D(K,J,I)=(C(K+1,J,I)-C(K,J,I))/D(K,J,I)
         C(K,J,I)=3.0D0*C(K,J,I)
 240  CONTINUE
      C(N,J,I)=3.0D0*C(N,J,I)
      D(N,J,I)=D(N-1,J,I)
      RETURN
 250  CONTINUE
      B(1,J,I)=(Y(2,J,I)-Y(1,J,I))/(X(2)-X(1))
      C(1,J,I)=0.0D0
      D(1,J,I)=0.0D0
      B(2,J,I)=B(1,J,I)
      C(2,J,I)=0.0D0
      D(2,J,I)=0.0D0
      RETURN
      END
*
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCH(N,X,Y)
* ---------------------------------------------------------------------
*  THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
*  X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
*  FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=3, NQ=100, NX=300 )
*
      DIMENSION X(NX)
*
      MIN=1
      MAX=N+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.X(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*
      ISEARCH=MIN
*
      RETURN
      END
*
* *********************************************************************
*

